Flexible Network Bandwidth and Latency Provisioning in the Datacenter

Predictably sharing the network is critical to achieving high utilization in the datacenter. Past work has focussed on providing bandwidth to endpoints, but often we want to allocate resources among multi-node services. In this paper, we present Parley, which provides service-centric minimum bandwidth guarantees, which can be composed hierarchically. Parley also supports service-centric weighted sharing of bandwidth in excess of these guarantees. Further, we show how to configure these policies so services can get low latencies even at high network load. We evaluate Parley on a multi-tiered oversubscribed network connecting 90 machines, each with a 10Gb/s network interface, and demonstrate that Parley is able to meet its goals.

==> copy.sh <==
#!/bin/bash

scp eyeq++.pdf market:~/public_html/parley-tr.pdf
scp eyeq++.pdf cardinal:~/WWW/parley-tr.pdf


